Modern Methods for Signal Analysis: Empirical Mode Decomposition Theory and Hybrid Operator-Based Methods Using B-Splines

This thesis examines the empirical mode decomposition (EMD), a method for decomposing multicomponent signals, from a modern, both theoretical and practical, perspective. The motivation is to further formalize the concept and develop new methods to approach it numerically. The theoretical part introduces a new formalization of the method as an optimization problem over ordered function vector spaces. Using the theory of 'convex-like' optimization and B-splines, Slater-regularity and thus strong duality of this optimization problem is shown. This results in a theoretical justification for the modern null-space-pursuit (NSP) operator-based signal-separation (OSS) EMD-approach for signal decomposition and spectral analysis. The practical part considers the identified strengths and weaknesses in OSS and NSP and proposes a hybrid EMD method that utilizes these modern, but also classic, methods, implementing them in a toolbox called ETHOS (EMD Toolbox using Hybrid Operator-Based Methods and B-splines) and applying them to comparative examples. In the course of this part a new envelope estimation method called 'iterative slope envelope estimation' is proposed.

==> examples/spline.c <==
/* See LICENSE file for copyright and license details. */
#include <ethos.h>
#include <limits.h>
#include <stddef.h>
#include <stdio.h>

#include "util.h"

int
main(void)
{
	FILE *fp;
	struct ethos e;
	double T[] = {0, 1, 2, 3, 4};
	size_t ks[] = {2, 3, 4}, kind, i, m;
	char fname[PATH_MAX];

	for (kind = 0; kind < LEN(ks); kind++) {
		if (ethos_init(&e, T, LEN(T), ks[kind], 20, 1.0,
		    ETHOS_GRID_UNIFORM)) {
			warn("ethos_init: Failed");
			return 1;
		}

		if ((unsigned)snprintf(fname, LEN(fname),
		    "spline.data/spline-%zu.csv", ks[kind]) >=
		    LEN(fname)) {
			warn("snprintf: Truncated filename");
		}

		if (!(fp = fopen(fname, "w"))) {
			warn("fopen '%s':", fname);
			return 1;
		}	

		/* write header */
		fprintf(fp, "t");
		for (i = 0; i < e.n; i++) {
			fprintf(fp, ",B_%zu_%zu", i, ks[kind]);
		}
		fprintf(fp, "\n");
	
		for (m = 0; m < e.nextgrid; m++) {
			fprintf(fp, "%f", e.extgrid[m]);

			/* plot each base function */
			for (i = 0; i < e.n; i++) {
				if (i < e.istart[m] || i > e.iend[m]) {
					fprintf(fp, ",%f", 0.0);
				} else {	
					fprintf(fp, ",%f", e.dB[m][i -
					        e.istart[m]][0]);
				}
			}
			fprintf(fp, "\n");
		}

		if (fclose(fp) < 0) {
			warn("fclose:");
			return 1;
		}
	}

	return 0;
}

